Coxeter Rigidity and ADE Classification of Fibonacci-Generated Tensor Categories

We propose a program to classify tensor categories generated by prescribed seed tensor categories. We carry out this program for finitely many marked copies of the positive Fibonacci category with pairwise nonisomorphic generating simple objects, in the setting of split locally finite semisimple rigid $\mathbb{C}$-linear tensor categories with simple unit. We show that the Fibonacci fusion relation forces the fusion rules to be those of a specialized Coxeter--Hecke ring. The systems admitting categorification have Coxeter exponents $2,3,\infty$. For every such system we construct a tensor category and prove uniqueness up to marked tensor equivalence. Its simple objects are indexed by the Coxeter group, which may be infinite. Finite rank occurs precisely for disjoint unions of finite ADE diagrams, giving the ADE classification of Fibonacci-generated fusion categories. These categories are unitarizable, with no unitary structure assumed on the candidate. In finite ADE type, allowing Yang--Lee seeds gives one independent tensor-branch choice on each connected component.

==> anc/A3_Associator_Counts.json <==
{
  "status": "PASS",
  "script_sha256": "942e2a956e8c62920ace04f55de369720873451583c344e70ff0271a60df94dd",
  "scope": "Fusion-rule block sizes and positions; no F values or pentagon checks",
  "convention": "All ordered simple labels, including unit; positions, not independent parameters",
  "simple_objects": 24,
  "associativity_triples_checked": 13824,
  "nonempty_blocks": 126802,
  "matrix_positions": 1293175,
  "largest_block_size": [
    100,
    100
  ],
  "block_size_histogram": {
    "1": 70759,
    "2": 30853,
    "3": 8740,
    "4": 5833,
    "5": 4208,
    "6": 1792,
    "7": 165,
    "8": 1552,
    "9": 790,
    "10": 676,
    "11": 36,
    "13": 380,
    "14": 500,
    "17": 36,
    "18": 92,
    "22": 100,
    "23": 155,
    "24": 48,
    "35": 16,
    "36": 40,
    "41": 18,
    "59": 12,
    "100": 1
  },
  "excluding_unit_from_three_inputs": {
    "nonempty_blocks": 120738,
    "matrix_positions": 1285881
  }
}


==> anc/A3_Associator_Counts.py <==
#!/usr/bin/env python3
"""Count all associator matrix positions for H_Fib(W(A3)) using integers.

No associator values or pentagon equations are computed. For each ordered
(a,b,c,d), the F block is square of size sum_x N[a,b,x] N[x,c,d].
All labels, including the unit, are included. Python standard library only.
"""
from collections import Counter, deque
from itertools import permutations
from pathlib import Path
import argparse
import hashlib
import json


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def right_step(w, s):
    v = list(w)
    v[s], v[s + 1] = v[s + 1], v[s]
    return tuple(v)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path,
                        default=Path(__file__).with_suffix('.json'))
    args = parser.parse_args()
    elements = tuple(permutations(range(4)))
    unit = tuple(range(4))
    lengths = {w: sum(w[i] > w[j] for i in range(4) for j in range(i + 1, 4))
               for w in elements}
    words = {unit: ()}
    queue = deque([unit])
    while queue:
        w = queue.popleft()
        for s in range(3):
            v = right_step(w, s)
            if v not in words:
                words[v] = words[w] + (s,)
                queue.append(v)
    require(len(words) == 24, 'Incomplete group enumeration')
    require(all(len(words[w]) == lengths[w] for w in elements),
            'Nonreduced expression')

    # h_a h_b: multiply h_a successively on the right by a reduced word for b.
    fusion = {}
    for a in elements:
        for b in elements:
            product = {a: 1}
            for s in words[b]:
                next_product = Counter()
                for w, coefficient in product.items():
                    ws = right_step(w, s)
                    next_product[ws] += coefficient
                    if lengths[ws] < lengths[w]:
                        next_product[w] += coefficient
                product = dict(next_product)
            fusion[a, b] = product

    blocks = entries = maximum = triples = 0
    nonunit_blocks = nonunit_entries = 0
    sizes = Counter()
    for a in elements:
        for b in elements:
            for c in elements:
                left, right = Counter(), Counter()
                for x, n in fusion[a, b].items():
                    for d, k in fusion[x, c].items():
                        left[d] += n * k
                for y, n in fusion[b, c].items():
                    for d, k in fusion[a, y].items():
                        right[d] += n * k
                require(left == right, f'Associativity failed at {(a, b, c)}')
                triples += 1
                blocks += len(left)
                entries += sum(m * m for m in left.values())
                maximum = max(maximum, max(left.values()))
                sizes.update(left.values())
                if unit not in (a, b, c):
                    nonunit_blocks += len(left)
                    nonunit_entries += sum(m * m for m in left.values())
    require((blocks, entries, maximum) == (126802, 1293175, 100),
            'Mismatch with manuscript counts')
    result = {
        'status': 'PASS',
        'script_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        'scope': 'Fusion-rule block sizes and positions; no F values or pentagon checks',
        'convention': 'All ordered simple labels, including unit; positions, not independent parameters',
        'simple_objects': len(elements),
        'associativity_triples_checked': triples,
        'nonempty_blocks': blocks,
        'matrix_positions': entries,
        'largest_block_size': [maximum, maximum],
        'block_size_histogram': dict(sorted(sizes.items())),
        'excluding_unit_from_three_inputs': {
            'nonempty_blocks': nonunit_blocks, 'matrix_positions': nonunit_entries},
    }
    args.output.write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/A3_Word_Checks.json <==
{
  "status": "PASS",
  "script_sha256": "04a54f568d5b97fc3375669c66e8f16529b7af6864a639e3050c1e8436951e0e",
  "scope": "A3 permutation words only; no categorical or global proof claim",
  "composition": "right-to-left",
  "prefixes": [
    {
      "length": 1,
      "words": [
        "a",
        "b",
        "c"
      ],
      "labels": [
        "2134",
        "1324",
        "1243"
      ]
    },
    {
      "length": 2,
      "words": [
        "ab",
        "bc",
        "ca"
      ],
      "labels": [
        "2314",
        "1342",
        "2143"
      ]
    },
    {
      "length": 3,
      "words": [
        "abc",
        "bca",
        "cab"
      ],
      "labels": [
        "2341",
        "3142",
        "2413"
      ]
    },
    {
      "length": 4,
      "words": [
        "abca",
        "bcab",
        "cabc"
      ],
      "labels": [
        "3241",
        "3412",
        "2431"
      ]
    },
    {
      "length": 5,
      "words": [
        "abcab",
        "bcabc",
        "cabca"
      ],
      "labels": [
        "3421",
        "3421",
        "4231"
      ]
    }
  ],
  "length_five_chain": [
    "abcab",
    "abacb",
    "babcb",
    "bacbc",
    "bcabc"
  ],
  "chain_label": "3421"
}


==> anc/A3_Word_Checks.py <==
#!/usr/bin/env python3
"""Exact permutation checks for the A3 comparison; Python standard library.

Checks only word labels, reducedness, and the indicated minimal collision.
It does not construct a tensor category or prove the general theorems.
"""
import hashlib
import json
from pathlib import Path


def label(word):
    # Right multiplication by (i,i+1) swaps positions of the one-line image.
    images = [1, 2, 3, 4]
    for letter in word:
        i = {'a': 0, 'b': 1, 'c': 2}[letter]
        images[i], images[i + 1] = images[i + 1], images[i]
    return ''.join(map(str, images))


def inversions(p):
    return sum(x > y for i, x in enumerate(p) for y in p[i + 1:])


def check(condition, message):
    if not condition:
        raise RuntimeError(message)


def main():
    rows = []
    for n in range(1, 6):
        words = [(cycle * 2)[:n] for cycle in ('abc', 'bca', 'cab')]
        labels = [label(w) for w in words]
        check(all(inversions(p) == n for p in labels), f'reducedness at {n}')
        check(n == 5 or len(set(labels)) == 3, f'early collision at {n}')
        rows.append({'length': n, 'words': words, 'labels': labels})
    check(rows[-1]['labels'] == ['3421', '3421', '4231'], 'length-five labels')
    chain = ['abcab', 'abacb', 'babcb', 'bacbc', 'bcabc']
    check(all(label(w) == '3421' and inversions(label(w)) == 5 for w in chain), 'chain')
    check(label('ac') == label('ca'), 'commuting a,c')
    check(label('ab') != label('ba') and label('bc') != label('cb'), 'noncommuting pairs')
    for n in range(1, 6):
        for cycle in ('abc', 'bca', 'cab'):
            check(inversions(label((cycle * 2)[:n][::-1])) == n, 'reversed cyclic words')
    path = Path(__file__)
    result = {'status': 'PASS', 'script_sha256': hashlib.sha256(path.read_bytes()).hexdigest(),
              'scope': 'A3 permutation words only; no categorical or global proof claim',
              'composition': 'right-to-left', 'prefixes': rows,
              'length_five_chain': chain, 'chain_label': '3421'}
    path.with_suffix('.json').write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/Fibonacci_Coxeter_Construction_Uniqueness_Checks.json <==
{
  "status": "PASS",
  "executed_at_utc": "2026-10-23T05:30:15.720194+00:00",
  "python_version": "3.14.6",
  "script_sha256": "fd1736dd51bcee696bc4aadae08cacfb2ab43b0ad2c8613b6a6842f7887e04f3",
  "uses_complex_conjugation": false,
  "uses_modulus_one": false,
  "construction_certificate": {
    "status": "PASS",
    "coefficient_ring": "Z[z] before specialization",
    "P_coefficients": [
      -1,
      0,
      1,
      0,
      1
    ],
    "matrix_count": 12,
    "entry_count": 470,
    "identically_zero_residuals": 460,
    "nonzero_residuals": [
      {
        "input": "ab",
        "right_colour": "a",
        "row": 5,
        "column": 3,
        "left": "1*z^2 + 1*z^4",
        "right": "1*z^0",
        "difference": "-1*z^0 + 1*z^2 + 1*z^4",
        "quotient_by_P": "1*z^0",
        "left_coefficients": [
          0,
          0,
          1,
          0,
          1
        ],
        "right_coefficients": [
          1
        ]
      },
      {
        "input": "ab",
        "right_colour": "a",
        "row": 7,
        "column": 7,
        "left": "1*z^2 + 1*z^4",
        "right": "1*z^0",
        "difference": "-1*z^0 + 1*z^2 + 1*z^4",
        "quotient_by_P": "1*z^0",
        "left_coefficients": [
          0,
          0,
          1,
          0,
          1
        ],
        "right_coefficients": [
          1
        ]
      },
      {
        "input": "o",
        "right_colour": "a",
        "row": 11,
        "column": 7,
        "left": "1*z^3 + 1*z^5",
        "right": "1*z^1",
        "difference": "-1*z^1 + 1*z^3 + 1*z^5",
        "quotient_by_P": "1*z^1",
        "left_coefficients": [
          0,
          0,
          0,
          1,
          0,
          1
        ],
        "right_coefficients": [
          0,
          1
        ]
      },
      {
        "input": "o",
        "right_colour": "a",
        "row": 9,
        "column": 11,
        "left": "1*z^3 + 1*z^5",
        "right": "1*z^1",
        "difference": "-1*z^1 + 1*z^3 + 1*z^5",
        "quotient_by_P": "1*z^1",
        "left_coefficients": [
          0,
          0,
          0,
          1,
          0,
          1
        ],
        "right_coefficients": [
          0,
          1
        ]
      },
      {
        "input": "o",
        "right_colour": "a",
        "row": 11,
        "column": 11,
        "left": "1*z^2 + -1*z^6",
        "right": "1*z^4",
        "difference": "1*z^2 + -1*z^4 + -1*z^6",
        "quotient_by_P": "-1*z^2",
        "left_coefficients": [
          0,
          0,
          1,
          0,
          0,
          0,
          -1
        ],
        "right_coefficients": [
          0,
          0,
          0,
          0,
          1
        ]
      },
      {
        "input": "o",
        "right_colour": "b",
        "row": 4,
        "column": 3,
        "left": "1*z^0",
        "right": "1*z^2 + 1*z^4",
        "difference": "1*z^0 + -1*z^2 + -1*z^4",
        "quotient_by_P": "-1*z^0",
        "left_coefficients": [
          1
        ],
        "right_coefficients": [
          0,
          0,
          1,
          0,
          1
        ]
      },
      {
        "input": "o",
        "right_colour": "b",
        "row": 11,
        "column": 4,
        "left": "1*z^1",
        "right": "1*z^3 + 1*z^5",
        "difference": "1*z^1 + -1*z^3 + -1*z^5",
        "quotient_by_P": "-1*z^1",
        "left_coefficients": [
          0,
          1
        ],
        "right_coefficients": [
          0,
          0,
          0,
          1,
          0,
          1
        ]
      },
      {
        "input": "o",
        "right_colour": "b",
        "row": 10,
        "column": 10,
        "left": "1*z^0",
        "right": "1*z^2 + 1*z^4",
        "difference": "1*z^0 + -1*z^2 + -1*z^4",
        "quotient_by_P": "-1*z^0",
        "left_coefficients": [
          1
        ],
        "right_coefficients": [
          0,
          0,
          1,
          0,
          1
        ]
      },
      {
        "input": "o",
        "right_colour": "b",
        "row": 5,
        "column": 11,
        "left": "1*z^1",
        "right": "1*z^3 + 1*z^5",
        "difference": "1*z^1 + -1*z^3 + -1*z^5",
        "quotient_by_P": "-1*z^1",
        "left_coefficients": [
          0,
          1
        ],
        "right_coefficients": [
          0,
          0,
          0,
          1,
          0,
          1
        ]
      },
      {
        "input": "o",
        "right_colour": "b",
        "row": 11,
        "column": 11,
        "left": "1*z^4",
        "right": "1*z^2 + -1*z^6",
        "difference": "-1*z^2 + 1*z^4 + 1*z^6",
        "quotient_by_P": "1*z^2",
        "left_coefficients": [
          0,
          0,
          0,
          0,
          1
        ],
        "right_coefficients": [
          0,
          0,
          1,
          0,
          0,
          0,
          -1
        ]
      }
    ],
    "matrix_sizes": [
      {
        "input": "e",
        "right_colour": "a",
        "rows": 2,
        "columns": 2
      },
      {
        "input": "e",
        "right_colour": "b",
        "rows": 2,
        "columns": 2
      },
      {
        "input": "a",
        "right_colour": "a",
        "rows": 3,
        "columns": 3
      },
      {
        "input": "a",
        "right_colour": "b",
        "rows": 4,
        "columns": 4
      },
      {
        "input": "b",
        "right_colour": "a",
        "rows": 4,
        "columns": 4
      },
      {
        "input": "b",
        "right_colour": "b",
        "rows": 3,
        "columns": 3
      },
      {
        "input": "ab",
        "right_colour": "a",
        "rows": 7,
        "columns": 7
      },
      {
        "input": "ab",
        "right_colour": "b",
        "rows": 6,
        "columns": 6
      },
      {
        "input": "ba",
        "right_colour": "a",
        "rows": 6,
        "columns": 6
      },
      {
        "input": "ba",
        "right_colour": "b",
        "rows": 7,
        "columns": 7
      },
      {
        "input": "o",
        "right_colour": "a",
        "rows": 11,
        "columns": 11
      },
      {
        "input": "o",
        "right_colour": "b",
        "rows": 11,
        "columns": 11
      }
    ],
    "U_square": "(z^4+z^2)*identity",
    "scope": "Canonical six-object braid; all nonzero residuals agree with Appendix A."
  },
  "uniqueness_coefficient_ring": "Z[z,q,q^-1]/(z^4+z^2-1)",
  "uniqueness_certificates": {
    "2": {
      "group_order": 4,
      "inverse_connection_checks": 38,
      "module_naturality_entries_at_q_1": 130,
      "necessary_left_coefficient": "1*z^0*q^2",
      "necessary_right_coefficient": "1*z^0*q^1",
      "necessary_residual": "-1*z^0*q^1 + 1*z^0*q^2",
      "constraint": "q=1 for every nonzero complex q"
    },
    "3": {
      "group_order": 6,
      "inverse_connection_checks": 56,
      "module_naturality_entries_at_q_1": 470,
      "necessary_left_coefficient": "1*z^0*q^0",
      "necessary_right_coefficient": "1*z^0*q^1",
      "necessary_residual": "1*z^0*q^0 + -1*z^0*q^1",
      "constraint": "q=1 for every nonzero complex q"
    }
  },
  "gauge_minor_determinants": [
    1,
    -1
  ],
  "counts": {
    "canonical_construction_entries": 470,
    "construction_residuals_identically_zero": 460,
    "construction_residuals_divisible_by_P": 10,
    "inverse_connection_checks": 94,
    "uniqueness_entries_at_q_1": 600
  },
  "verification_boundary": "Local algebra only. No global topology, general-rank pentagon enumeration, or formal proof assistant is claimed."
}


==> anc/Fibonacci_Coxeter_Construction_Uniqueness_Checks.py <==
#!/usr/bin/env python3
"""Exact local certificates for Fibonacci--Coxeter construction and uniqueness.

Run with Python 3.10+; only the standard library is used. No input files are
needed. A successful run writes a JSON certificate beside this script.

Part A reconstructs the twelve six-object construction equations over Z[z],
before imposing P(z)=z**4+z**2-1, and checks the complete residual table.
Part B propagates candidate braids by actual inverse interchanges over
Z[z,q,q^-1]/(P(z)), and checks the necessary uniqueness coefficients.

These are finite local verifications, not a machine proof of the global
parabolic-transport, quotient-topology or integral-chain arguments.
"""
from __future__ import annotations
from collections import deque
from functools import lru_cache
from pathlib import Path
from fractions import Fraction
from datetime import datetime, timezone
import hashlib
import json
import sys

def determinant(rows):
    a=[[Fraction(x) for x in row] for row in rows]; d=Fraction(1)
    for j in range(len(a)):
        i=next((i for i in range(j,len(a)) if a[i][j]),None)
        if i is None:return 0
        if i!=j:a[i],a[j]=a[j],a[i];d=-d
        x=a[j][j];d*=x
        for k in range(j,len(a)):a[j][k]/=x
        for i in range(j+1,len(a)):
            x=a[i][j]
            for k in range(j,len(a)):a[i][k]-=x*a[j][k]
    assert d.denominator==1
    return int(d)

# A polynomial is a tuple (z-degree, q-exponent, integer coefficient).
def norm(d):
    d = {k:v for k,v in d.items() if v}
    for z in range(max((k[0] for k in d),default=0),3,-1):
        for key in [k for k in d if k[0]==z]:
            c=d.pop(key); _,q=key
            d[z-4,q]=d.get((z-4,q),0)+c
            d[z-2,q]=d.get((z-2,q),0)-c
    return tuple(sorted((z,q,c) for (z,q),c in d.items() if c))
def mono(z=0,q=0,c=1): return norm({(z,q):c})
def add(a,b):
    d={(z,q):c for z,q,c in a}
    for z,q,c in b: d[z,q]=d.get((z,q),0)+c
    return norm(d)
def mul(a,b):
    d={}
    for z,q,c in a:
        for Z,Q,C in b: d[z+Z,q+Q]=d.get((z+Z,q+Q),0)+c*C
    return norm(d)
def neg(a): return tuple((z,q,-c) for z,q,c in a)
def at_one(a):
    d={}
    for z,q,c in a:d[z,0]=d.get((z,0),0)+c
    return norm(d)
def show(a):
    return ' + '.join(f'{c}*z^{z}*q^{q}' for z,q,c in a) or '0'
ZERO=(); ONE=mono()
def comp(a,b):return tuple(a[b[i]] for i in range(len(a)))
def scatter(state, mapper):
    out={}
    for path,c in state.items():
        for dest,d in mapper(path).items():out[dest]=add(out.get(dest,ZERO),mul(c,d))
    return {p:c for p,c in out.items() if c}

class Model:
    def __init__(self,m):
        self.m=m
        if m==2:
            self.e=(0,1,2,3); self.a=(1,0,2,3); self.b=(0,1,3,2)
        else:
            self.e=(0,1,2); self.a=(1,0,2); self.b=(0,2,1)
        self.gens=(self.a,self.b)
        self.word={self.e:()}; queue=deque([self.e])
        while queue:
            w=queue.popleft()
            for s in self.gens:
                v=comp(w,s)
                if v not in self.word:self.word[v]=self.word[w]+(s,);queue.append(v)
        if m==2:self.word[comp(self.a,self.b)]=(self.b,self.a)
        self.length={w:len(v) for w,v in self.word.items()}
        self.A=(('L',self.a),('L',self.b)) if m==2 else (('L',self.a),('L',self.b),('L',self.a))
        self.B=(('L',self.b),('L',self.a)) if m==2 else (('L',self.b),('L',self.a),('L',self.b))
        self.long=max(self.word,key=self.length.get)
    def step(self,w,op):
        side,s=op; v=comp(s,w) if side=='L' else comp(w,s)
        return (v,w) if self.length[v]<self.length[w] else (v,)
    @lru_cache(None)
    def paths(self,w,ops):
        out=[(w,)]
        for op in ops:out=[p+(v,) for p in out for v in self.step(p[-1],op)]
        return tuple(out)
    @lru_cache(None)
    def connection(self,start,mid,end,s,r,inverse):
        orbit={start,comp(s,start),comp(start,r),comp(comp(s,start),r)}
        x=min(orbit,key=self.length.get)
        power=int(s==self.b and r==self.b and x==self.a)
        ops=(('R',r),('L',s)) if inverse else (('L',s),('R',r))
        out={}
        for p in self.paths(start,ops):
            if p[-1]!=end:continue
            newmid=p[1]
            if len(orbit)==4:
                both=(mid!=start and end!=mid and newmid!=start and end!=newmid)
                exponent=power*((-1)**(self.length[start]-self.length[x])) if both else 0
                if inverse:exponent=-exponent
                value=mono(q=exponent)
            else:
                y=next(v for v in orbit if v!=x)
                if start==y and end==y:
                    i=int(newmid==y);j=int(mid==y)
                    sg=1 if inverse else -1
                    if i==j==0:value=mono(2,sg*2*power)
                    elif i==j==1:value=mono(2,c=-1)
                    else:value=mono(1,sg*power)
                else:
                    exponent=(2 if start==x and end==x else 1)*power
                    if inverse:exponent=-exponent
                    value=mono(q=exponent)
            out[p]=value
        return out
    def swap(self,state,ops,i,inverse=False):
        o1,o2=ops[i:i+2]
        if inverse:
            assert o1[0]=='L' and o2[0]=='R';s=o1[1];r=o2[1]
        else:
            assert o1[0]=='R' and o2[0]=='L';r=o1[1];s=o2[1]
        def mapper(p):
            return {p[:i]+q+p[i+3:]:c for q,c in self.connection(*p[i:i+3],s,r,inverse).items()}
        return scatter(state,mapper),ops[:i]+(o2,o1)+ops[i+2:]
    def forward(self,state,ops):
        history=[]
        while True:
            i=next((j for j in range(len(ops)-1) if ops[j][0]=='R' and ops[j+1][0]=='L'),None)
            if i is None:return state,ops,history
            history.append(i);state,ops=self.swap(state,ops,i)
    @lru_cache(None)
    def braid(self,p):
        w=p[0]; Q=tuple(('R',s) for s in self.word[w]);n=len(Q);m=self.m
        prefix=self.paths(self.e,Q)[0]
        assert len(self.paths(self.e,Q))==1
        state={prefix[:-1]+p:ONE}
        state,ops,_=self.forward(state,Q+self.A)
        preB=self.paths(self.e,self.B)[0]
        assert preB[-1]==self.long
        state={preB+path[m+1:]:c for path,c in state.items()}
        # Recover the adjacent-swap schedule for the B connection.
        _,_,history=self.forward({prefix[:-1]+self.paths(w,self.B)[0]:ONE},Q+self.B)
        ops=self.B+Q
        for i in reversed(history):state,ops=self.swap(state,ops,i,True)
        assert ops==Q+self.B
        return {path[n:]:c for path,c in state.items()}
    def apply_braid(self,state,i):
        m=self.m
        return scatter(state,lambda p:{p[:i]+v+p[i+m+1:]:c for v,c in self.braid(p[i:i+m+1]).items()})
    def naturality(self,w,r):
        init=(('R',r),)+self.A;final=self.B+(('R',r),)
        sources=self.paths(w,init);targets=self.paths(w,final)
        left=[];right=[]
        for p in sources:
            st=self.apply_braid({p:ONE},1)
            st,ops,_=self.forward(st,(('R',r),)+self.B)
            assert ops==final;left.append(st)
            st,ops,_=self.forward({p:ONE},init)
            assert ops==self.A+(('R',r),)
            right.append(self.apply_braid(st,0))
        return sources,targets,left,right
    def run(self):
        # Inverse interchanges are true matrix inverses, not adjoints.
        inverse_checks=0
        for w in self.word:
            for s in self.gens:
                for r in self.gens:
                    ops=(('R',r),('L',s))
                    for p in self.paths(w,ops):
                        st,newops=self.swap({p:ONE},ops,0)
                        st,_=self.swap(st,newops,0,True)
                        assert st=={p:ONE};inverse_checks+=1
        entries=0
        for w in self.word:
            for r in self.gens:
                sources,targets,left,right=self.naturality(w,r)
                for j,p in enumerate(sources):
                    for dest in targets:
                        residual=add(left[j].get(dest,ZERO),neg(right[j].get(dest,ZERO)))
                        assert not at_one(residual)
                        entries+=1
        w=self.a if self.m==2 else comp(self.b,self.a)
        idx=3 if self.m==2 else 4
        src,tgt,L,R=self.naturality(w,self.b)
        l=L[idx].get(tgt[idx],ZERO);r=R[idx].get(tgt[idx],ZERO)
        expected=(mono(q=2),mono(q=1)) if self.m==2 else (ONE,mono(q=1))
        assert (l,r)==expected, (self.m,show(l),show(r))
        return {'group_order':len(self.word),'inverse_connection_checks':inverse_checks,
                'module_naturality_entries_at_q_1':entries,
                'necessary_left_coefficient':show(l),'necessary_right_coefficient':show(r),
                'necessary_residual':show(add(l,neg(r))),
                'constraint':'q=1 for every nonzero complex q'}

# Ordinary polynomials in z, stored in increasing powers. Unlike norm() above,
# the following operations do NOT impose the Fibonacci polynomial relation.
def p_trim(a):
    a = list(a)
    while a and a[-1] == 0:
        a.pop()
    return tuple(a)

def p_mono(degree=0, coefficient=1):
    if degree < 0:
        raise ValueError("Polynomial degree must be nonnegative")
    return p_trim([0] * degree + [coefficient])

def p_add(a, b):
    out = [0] * max(len(a), len(b))
    for i, c in enumerate(a):
        out[i] += c
    for i, c in enumerate(b):
        out[i] += c
    return p_trim(out)

def p_neg(a):
    return tuple(-c for c in a)

def p_mul(a, b):
    if not a or not b:
        return ()
    out = [0] * (len(a) + len(b) - 1)
    for i, c in enumerate(a):
        for j, d in enumerate(b):
            out[i + j] += c * d
    return p_trim(out)

PZERO = ()
PONE = (1,)
FIB_POLYNOMIAL = (-1, 0, 1, 0, 1)

def p_divmod(a, b=FIB_POLYNOMIAL):
    if not b or b[-1] != 1:
        raise ValueError("Divisor must be monic")
    a = list(p_trim(a)); q = [0] * max(0, len(a) - len(b) + 1)
    while len(a) >= len(b):
        shift = len(a) - len(b); c = a[-1]; q[shift] = c
        for i, d in enumerate(b):
            a[shift + i] -= c * d
        while a and a[-1] == 0:
            a.pop()
    return p_trim(q), p_trim(a)

def p_show(a):
    terms = []
    for i, c in enumerate(a):
        if c:
            terms.append(f"{c}*z^{i}")
    return " + ".join(terms) or "0"

def p_scatter(state, mapper):
    out = {}
    for path, c in state.items():
        for dest, d in mapper(path).items():
            out[dest] = p_add(out.get(dest, PZERO), p_mul(c, d))
    return {p:c for p,c in out.items() if c}

class ConstructionModel(Model):
    """The same path conventions, but a directly prescribed braid over Z[z]."""
    def __init__(self):
        super().__init__(3)
        self.labels = {self.e:'e', self.a:'a', self.b:'b',
                       comp(self.a,self.b):'ab', comp(self.b,self.a):'ba',
                       self.long:'o'}

    @lru_cache(None)
    def canonical_connection(self, start, mid, end, s, r):
        target_ops = (('L',s),('R',r))
        target_paths = [p for p in self.paths(start, target_ops) if p[-1] == end]
        source_paths = [p for p in self.paths(start, (('R',r),('L',s)))
                        if p[-1] == end]
        if len(target_paths) == 1:
            assert len(source_paths) == 1
            return {target_paths[0]:PONE}
        assert len(target_paths) == len(source_paths) == 2
        neighbour = comp(s,start)
        assert neighbour == comp(start,r)
        assert self.length[neighbour] < self.length[start] and end == start
        j = int(mid == start)
        assert mid in (neighbour,start)
        out = {}
        for p in target_paths:
            i = int(p[1] == start)
            value = p_mono(2,-1 if i else 1) if i == j else p_mono(1)
            out[p] = value
        return out

    def canonical_swap(self, state, ops, i):
        o1,o2 = ops[i:i+2]
        assert o1[0] == 'R' and o2[0] == 'L'
        r,s = o1[1],o2[1]
        def mapper(path):
            return {path[:i]+local+path[i+3:]:c
                    for local,c in self.canonical_connection(*path[i:i+3],s,r).items()}
        return p_scatter(state, mapper), ops[:i]+(o2,o1)+ops[i+2:]

    def canonical_forward(self, state, ops):
        while True:
            i = next((j for j in range(len(ops)-1)
                      if ops[j][0] == 'R' and ops[j+1][0] == 'L'), None)
            if i is None:
                return state,ops
            state,ops = self.canonical_swap(state,ops,i)

    @lru_cache(None)
    def prescribed_braid(self, path):
        start,end = path[0],path[-1]
        sources = [p for p in self.paths(start,self.A) if p[-1] == end]
        targets = [p for p in self.paths(start,self.B) if p[-1] == end]
        assert path in sources and len(sources) == len(targets)
        if len(sources) == 1:
            return {targets[0]:PONE}
        assert start == end == self.long and len(sources) == 2
        assert sources[0] == (self.long,comp(self.b,self.a),comp(self.b,self.a),self.long)
        assert targets[0] == (self.long,comp(self.a,self.b),comp(self.a,self.b),self.long)
        j = sources.index(path)
        return {p:(p_mono(2,-1 if i else 1) if i == j else p_mono(1))
                for i,p in enumerate(targets)}

    def prescribed_apply(self, state, i):
        return p_scatter(state, lambda p: {
            p[:i]+local+p[i+4:]:c for local,c in self.prescribed_braid(p[i:i+4]).items()})

    def canonical_naturality(self,w,r):
        init=(('R',r),)+self.A; final=self.B+(('R',r),)
        sources=self.paths(w,init);targets=self.paths(w,final)
        left=[];right=[]
        for path in sources:
            st=self.prescribed_apply({path:PONE},1)
            st,ops=self.canonical_forward(st,(('R',r),)+self.B)
            assert ops == final
            left.append(st)
            st,ops=self.canonical_forward({path:PONE},init)
            assert ops == self.A+(('R',r),)
            right.append(self.prescribed_apply(st,0))
        return sources,targets,left,right

    def run_construction(self):
        vertices = [self.e,self.a,self.b,comp(self.a,self.b),comp(self.b,self.a),self.long]
        expected_sizes = {'a':[2,3,4,7,6,11], 'b':[2,4,3,6,7,11]}
        expected_residuals = {
            ('ab','a',5,3):(1,), ('ab','a',7,7):(1,),
            ('o','a',9,11):(0,1), ('o','a',11,7):(0,1),
            ('o','a',11,11):(0,0,-1),
            ('o','b',4,3):(-1,), ('o','b',10,10):(-1,),
            ('o','b',5,11):(0,-1), ('o','b',11,4):(0,-1),
            ('o','b',11,11):(0,0,1)}
        matrices=[];residuals=[];observed={};entries=0;zero_count=0
        for vi,w in enumerate(vertices):
            for r in self.gens:
                src,tgt,left,right=self.canonical_naturality(w,r)
                assert len(src) == len(tgt) == expected_sizes[self.labels[r]][vi]
                matrices.append({'input':self.labels[w], 'right_colour':self.labels[r],
                                 'rows':len(tgt),'columns':len(src)})
                for j in range(len(src)):
                    for i,dest in enumerate(tgt):
                        l=left[j].get(dest,PZERO);rr=right[j].get(dest,PZERO)
                        delta=p_add(l,p_neg(rr));entries+=1
                        if not delta:
                            zero_count+=1;continue
                        quotient,remainder=p_divmod(delta)
                        assert remainder == PZERO
                        key=(self.labels[w],self.labels[r],i+1,j+1)
                        observed[key]=quotient
                        residuals.append({'input':key[0], 'right_colour':key[1],
                            'row':key[2], 'column':key[3],
                            'left':p_show(l),'right':p_show(rr),
                            'difference':p_show(delta),'quotient_by_P':p_show(quotient),
                            'left_coefficients':list(l),'right_coefficients':list(rr)})
        assert observed == expected_residuals, (observed,expected_residuals)
        assert entries == 470 and zero_count == 460
        u=((p_mono(2),p_mono(1)),(p_mono(1),p_mono(2,-1)))
        for i in range(2):
            for j in range(2):
                value=PZERO
                for k in range(2):value=p_add(value,p_mul(u[i][k],u[k][j]))
                target=p_add(p_mono(4),p_mono(2)) if i==j else PZERO
                assert value == target
        return {'status':'PASS','coefficient_ring':'Z[z] before specialization',
                'P_coefficients':list(FIB_POLYNOMIAL), 'matrix_count':len(matrices),
                'entry_count':entries,'identically_zero_residuals':zero_count,
                'nonzero_residuals':residuals,'matrix_sizes':matrices,
                'U_square':'(z^4+z^2)*identity',
                'scope':'Canonical six-object braid; all nonzero residuals agree with Appendix A.'}


def main():
    if not __debug__:
        raise RuntimeError("Do not run with -O: certificates use assertions")
    construction=ConstructionModel().run_construction()
    uniqueness={str(m):Model(m).run() for m in (2,3)}
    M2=[[-1,0,1,0,0],[0,-1,0,0,0],[-1,1,0,0,0],[0,0,1,1,-1],[0,0,0,0,-1]]
    M3=[[-1,0,0,1,0,0,0],[0,-1,1,0,0,0,0],[-1,1,0,0,0,0,0],[0,0,-1,0,0,0,0],
        [0,0,0,1,1,0,-1],[0,0,0,0,0,-1,0],[0,0,0,0,0,0,-1]]
    dets=[determinant(M2),determinant(M3)]
    assert dets==[1,-1]
    data={'status':'PASS','executed_at_utc':datetime.now(timezone.utc).isoformat(),
          'python_version':sys.version.split()[0],
          'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
          'uses_complex_conjugation':False,'uses_modulus_one':False,
          'construction_certificate':construction,
          'uniqueness_coefficient_ring':'Z[z,q,q^-1]/(z^4+z^2-1)',
          'uniqueness_certificates':uniqueness,
          'gauge_minor_determinants':dets,
          'counts':{'canonical_construction_entries':470,
                    'construction_residuals_identically_zero':460,
                    'construction_residuals_divisible_by_P':10,
                    'inverse_connection_checks':sum(v['inverse_connection_checks'] for v in uniqueness.values()),
                    'uniqueness_entries_at_q_1':sum(v['module_naturality_entries_at_q_1'] for v in uniqueness.values())},
          'verification_boundary':'Local algebra only. No global topology, general-rank pentagon enumeration, or formal proof assistant is claimed.'}
    target=Path(__file__).with_suffix('.json')
    target.write_text(json.dumps(data,indent=2)+'\n',encoding='utf-8')
    print(json.dumps({'status':data['status'],'counts':data['counts'],
                      'gauge_minor_determinants':dets,'output':str(target)},indent=2))

if __name__=='__main__':
    main()


==> anc/README.txt <==
Ancillary exact checks for:
Coxeter Rigidity and ADE Classification of Fibonacci-Generated Tensor Categories
HUIXUAN HE and ZHENGWEI LIU

Python 3.10 or later; standard library only. From this directory run:

  python3 Fibonacci_Coxeter_Construction_Uniqueness_Checks.py
  python3 A3_Word_Checks.py
  python3 A3_Associator_Counts.py

Run the matrix checker without Python's -O option. Each program writes its
adjacent JSON record. The matrix record includes its execution time and Python
version, so reproducibility means agreement of the mathematical results,
counts, residuals and source hash, not identical timestamps.

The matrix checker verifies the 12 six-object braid equations (470 entries,
460 identically zero polynomial differences, 10 divisible by z^4+z^2-1),
94 inverse-comparison cases, 600 naturality entries at q=1, the necessary
rank-two residual equations and the gauge determinants 1 and -1.
The A3 checker verifies permutation labels, inversion counts, noncommuting
pairs and the shortest cyclic-prefix collision of length five.
The associator-count checker reconstructs the A3 fusion rules and verifies
associativity for all 24^3 ordered triples. It counts 126,802 nonempty
F-matrix blocks and 1,293,175 matrix positions, including unit labels;
the largest block has size 100 by 100. These counts depend only on the
fusion rules and count positions, not independent scalar parameters.

These are finite exact checks. The general parabolic transport, actual tensor
category construction, quotient geometry, integer boundary elimination and
marked uniqueness are proved in main.tex. These scripts do not provide a formal proof
of those theorems or an enumeration of all associator pentagons.

The direct full-table calculation summarized in the type A3 discussion is
separate from these lightweight ancillary checks. The general construction
and its proof do not depend on that historical table.

